External univalence for second-order generalized algebraic theories

Voevodsky's univalence axiom is often motivated as a realization of the equivalence principle; the idea that equivalent mathematical structures satisfy the same properties. Indeed, in Homotopy Type Theory, properties and structures can be transported over type equivalences. However, we may wish to explain the equivalence principle without relying on the univalence axiom. For example, all type formers preserve equivalences in most type theories; thus it should be possible to transport structures over type equivalences even in non-univalent type theories. We define external univalence, a property of type theories (and more general second-order generalized algebraic theories) that captures the preservation of equivalences (or other homotopy relations). This property is defined syntactically, as the existence of identity types on the (syntactically defined) coclassifying (Sigma,Pi_rep)-CwF (also called generic model or walking model) of the theory. Semantically, it corresponds to the existence of some left semi-model structure on the category of models of the theory. We give syntactic conditions that can be used to check that a theory satisfies external univalence. We prove external univalence for some theories, such as the first-order generalized algebraic theory of categories, and dependent type theory with any standard choice of type formers and axioms, including identity types, Sigma-types, Pi-types, universes \`a la Tarski, the univalence axiom, the Uniqueness of Identity Proofs axiom, etc.

==> anc/Agda/Cat.agda <==
{-# OPTIONS --postfix-projections --rewriting --prop #-}

module Cat where
open import Lib

{-
 - We postulate an internal category.
 -}

postulate
  Ob : Set
  Hom : Ob → Ob → Set
  EqHom : ∀ {x y} → Hom x y → Hom x y → Prop

  id : ∀ {x} → Hom x x
  _∘_ : ∀ {x y z} → Hom y z → Hom x y → Hom x z

postulate
  idl : ∀ {x y} {f : Hom x y} → (id ∘ f) ≡ f
  idr : ∀ {x y} {f : Hom x y} → (f ∘ id) ≡ f
  assoc : ∀ {x y z w} {f : Hom z w} {g : Hom y z} {h : Hom x y} → ((f ∘ g) ∘ h) ≡ (f ∘ (g ∘ h))
{-# REWRITE idl idr assoc #-}

postulate
  irefl : ∀ {x y} {f : Hom x y} → EqHom f f
  reflect : ∀ {x y} {f g : Hom x y} → EqHom f g → f ≡ g

{-
 - Helper functions and definitions for a category.
 -}

unreflect : ∀ {x y} {f g : Hom x y} → f ≡ g → EqHom f g
unreflect refl = irefl

whisker : ∀ {x y z w} (l : Hom z w) {f g : Hom y z} (p : f ≡ g) (r : Hom x y) → (l ∘ (f ∘ r)) ≡ (l ∘ (g ∘ r))
whisker l refl r = refl

record Iso x y : Set where
  field iso-f  : Hom x y
        iso-g  : Hom y x
        iso-fg : EqHom (iso-f ∘ iso-g) id
        iso-gf : EqHom (iso-g ∘ iso-f) id
open Iso public

inv : ∀ {x y} → Iso x y → Iso y x
inv f .iso-f  = f .iso-g
inv f .iso-g  = f .iso-f
inv f .iso-fg = f .iso-gf
inv f .iso-gf = f .iso-fg

id-iso : ∀ {x} → Iso x x
id-iso .iso-f = id
id-iso .iso-g = id
id-iso .iso-fg = irefl
id-iso .iso-gf = irefl

_∘i_ : ∀ {x y z} → Iso y z → Iso x y → Iso x z
(f ∘i g) .iso-f = f .iso-f ∘ g .iso-f
(f ∘i g) .iso-g = inv g .iso-f ∘ inv f .iso-f
(f ∘i g) .iso-fg = unreflect ( whisker (f .iso-f) (reflect (g .iso-fg)) (f .iso-g)
                             ∙ reflect (f .iso-fg))
(f ∘i g) .iso-gf = unreflect ( whisker (g .iso-g) (reflect (f .iso-gf)) (g .iso-f)
                             ∙ reflect (g .iso-gf))

{-
 - The components of the pre-reflexive graphs model PreReflGraph(T_Cat)
 -}

Obᴱ : Ob → Ob → Set
Obᴱ xₗ xᵣ = Iso xₗ xᵣ

Homᴱ : ∀ {xₗ} {xᵣ} (xₑ : Obᴱ xₗ xᵣ)
         {yₗ} {yᵣ} (yₑ : Obᴱ yₗ yᵣ)
       → Hom xₗ yₗ → Hom xᵣ yᵣ → Set
Homᴱ xₑ yₑ fₗ fᵣ
  = LiftP (EqHom (yₑ .iso-f ∘ fₗ) (fᵣ ∘ xₑ .iso-f))

EqHomᴱ : ∀ {xₗ} {xᵣ} (xₑ : Obᴱ xₗ xᵣ)
           {yₗ} {yᵣ} (yₑ : Obᴱ yₗ yᵣ)
           {fₗ} {fᵣ} (fₑ : Homᴱ xₑ yₑ fₗ fᵣ)
           {gₗ} {gᵣ} (gₑ : Homᴱ xₑ yₑ gₗ gᵣ)
         → EqHom fₗ gₗ → EqHom fᵣ gᵣ → Set
EqHomᴱ xₑ yₑ fₑ gₑ _ _ = ⊤

Obᴿ : (x : Ob) → Obᴱ x x → Set
Obᴿ x xₑ = LiftP (EqHom (xₑ .iso-f) id)

Homᴿ : ∀ {x} {xₑ} (xᵣ : Obᴿ x xₑ)
         {y} {yₑ} (yᵣ : Obᴿ y yₑ)
       → (f : Hom x y) → Homᴱ xₑ yₑ f f → Set
Homᴿ xᵣ yᵣ f fᵣ = ⊤

EqHomᴿ : ∀ {x} {xₑ} (xᵣ : Obᴿ x xₑ)
           {y} {yₑ} (yᵣ : Obᴿ y yₑ)
           {f} {fₑ : Homᴱ xₑ yₑ f f} (fᵣ : Homᴿ {x} {xₑ} xᵣ {y} {yₑ} yᵣ f fₑ)
           {g} {gₑ : Homᴱ xₑ yₑ g g} (gᵣ : Homᴿ {x} {xₑ} xᵣ {y} {yₑ} yᵣ g gₑ)
         → (p : EqHom f g) → EqHomᴱ xₑ yₑ fₑ gₑ p p → Set
EqHomᴿ xᵣ yᵣ fᵣ gᵣ _ _ = ⊤

idᴱ : ∀ {xₗ} {xᵣ} (xₑ : Obᴱ xₗ xᵣ)
    → Homᴱ xₑ xₑ id id
idᴱ xₑ = lift irefl

idᴿ : ∀ {x} {xₑ} (xᵣ : Obᴿ x xₑ)
    → Homᴿ {xₑ = xₑ} xᵣ {yₑ = xₑ} xᵣ id (idᴱ xₑ)
idᴿ xᵣ = tt

∘ᴱ : ∀ {xₗ} {xᵣ} (xₑ : Obᴱ xₗ xᵣ)
       {yₗ} {yᵣ} (yₑ : Obᴱ yₗ yᵣ)
       {zₗ} {zᵣ} (zₑ : Obᴱ zₗ zᵣ)
       {fₗ} {fᵣ} (fₑ : Homᴱ yₑ zₑ fₗ fᵣ)
       {gₗ} {gᵣ} (gₑ : Homᴱ xₑ yₑ gₗ gᵣ)
     → Homᴱ xₑ zₑ (fₗ ∘ gₗ) (fᵣ ∘ gᵣ)
∘ᴱ xₑ yₑ zₑ {fₗ} {fᵣ} (lift fₑ) {gₗ} {gᵣ} (lift gₑ)
  = lift (unreflect (whisker id (reflect fₑ) gₗ
                   ∙ whisker fᵣ (reflect gₑ) id))

∘ᴿ : ∀ {x} {xₑ} (xᵣ : Obᴿ x xₑ)
       {y} {yₑ} (yᵣ : Obᴿ y yₑ)
       {z} {zₑ} (zᵣ : Obᴿ z zₑ)
       {f} {fₑ} (fᵣ : Homᴿ {xₑ = yₑ} yᵣ {yₑ = zₑ} zᵣ f fₑ)
       {g} {gₑ} (gᵣ : Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ g gₑ)
     → Homᴿ {xₑ = xₑ} xᵣ {yₑ = zₑ} zᵣ (f ∘ g) (∘ᴱ xₑ yₑ zₑ {fᵣ = f} fₑ {gᵣ = g} gₑ)
∘ᴿ xᵣ yᵣ zᵣ fᵣ gᵣ = tt

{-
 - Reflexivity operations for every generating sort.
 -}

reflᴱ-Ob : (x : Ob) → Obᴱ x x
reflᴱ-Ob x = id-iso

reflᴿ-Ob : (x : Ob) → Obᴿ x (reflᴱ-Ob x)
reflᴿ-Ob x = lift irefl

reflᴱ-Hom : {x : Ob} {xₑ : Obᴱ x x} (xᵣ : Obᴿ x xₑ)
            {y : Ob} {yₑ : Obᴱ y y} (yᵣ : Obᴿ y yₑ)
            (f : Hom x y)
          → Homᴱ xₑ yₑ f f
reflᴱ-Hom xᵣ yᵣ f with reflect (xᵣ .lower) | reflect (yᵣ .lower)
... | refl | refl = lift irefl

reflᴿ-Hom : {x : Ob} {xₑ : Obᴱ x x} (xᵣ : Obᴿ x xₑ)
            {y : Ob} {yₑ : Obᴱ y y} (yᵣ : Obᴿ y yₑ)
            (f : Hom x y)
          → Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ f (reflᴱ-Hom {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ f)
reflᴿ-Hom xᵣ yᵣ f = tt


reflᴱ-EqHom : {x : Ob} (xₑ : Obᴱ x x) (xᵣ : Obᴿ x xₑ)
              {y : Ob} (yₑ : Obᴱ y y) (yᵣ : Obᴿ y yₑ)
              {f : Hom x y} (fₑ : Homᴱ xₑ yₑ f f) (fᵣ : Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ f fₑ)
              {g : Hom x y} (gₑ : Homᴱ xₑ yₑ g g) (gᵣ : Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ g gₑ)
              (p : EqHom f g)
            → EqHomᴱ xₑ yₑ fₑ gₑ p p
reflᴱ-EqHom xₑ xᵣ yₑ yᵣ fₑ fᵣ gₑ gᵣ p = tt

reflᴿ-EqHom : {x : Ob} (xₑ : Obᴱ x x) (xᵣ : Obᴿ x xₑ)
              {y : Ob} (yₑ : Obᴱ y y) (yᵣ : Obᴿ y yₑ)
              {f : Hom x y} (fₑ : Homᴱ xₑ yₑ f f) (fᵣ : Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ f fₑ)
              {g : Hom x y} (gₑ : Homᴱ xₑ yₑ g g) (gᵣ : Homᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ g gₑ)
              (p : EqHom f g)
            → EqHomᴿ {xₑ = xₑ} xᵣ {yₑ = yₑ} yᵣ {fₑ = fₑ} fᵣ {gₑ = gₑ} gᵣ p (reflᴱ-EqHom xₑ xᵣ yₑ yᵣ fₑ fᵣ gₑ gᵣ p)
reflᴿ-EqHom xₑ xᵣ yₑ yᵣ fₑ fᵣ gₑ gᵣ p = tt

{-
 - The basic contractible types.
 -}

data isContrᵇ : Set → Set where
  isContr-Obₗ
    : (xₗ : Ob)
    → isContrᵇ (Σ Ob λ xᵣ → Obᴱ xₗ xᵣ)

  isContr-Obᵣ
    : (xᵣ : Ob)
    → isContrᵇ (Σ Ob λ xₗ → Obᴱ xₗ xᵣ)

  isContr-Ob~
    : (x : Ob)
    → isContrᵇ (Σ Ob λ y → Iso x y)

  isContr-Homₗ
    : ∀ (xₗ xᵣ : Ob) (xₑ : Obᴱ xₗ xᵣ)
        (yₗ yᵣ : Ob) (yₑ : Obᴱ yₗ yᵣ)
        (fₗ : Hom xₗ yₗ)
      → isContrᵇ (Σ (Hom xᵣ yᵣ) λ fᵣ → Homᴱ xₑ yₑ fₗ fᵣ)

  isContr-Homᵣ
    : ∀ (xₗ xᵣ : Ob) (xₑ : Obᴱ xₗ xᵣ)
        (yₗ yᵣ : Ob) (yₑ : Obᴱ yₗ yᵣ)
        (fᵣ : Hom xᵣ yᵣ)
      → isContrᵇ (Σ (Hom xₗ yₗ) λ fₗ → Homᴱ xₑ yₑ fₗ fᵣ)

  isContr-Hom~
    : ∀ (x y : Ob) (f : Hom x y)
      → isContrᵇ (Σ (Hom x y) λ g → LiftP (EqHom f g))

  isContr-EqHomₗ
    : ∀ (xₗ xᵣ : Ob) (xₑ : Obᴱ xₗ xᵣ)
        (yₗ yᵣ : Ob) (yₑ : Obᴱ yₗ yᵣ)
        (fₗ : Hom xₗ yₗ) (fᵣ : Hom xᵣ yᵣ) (fₑ : Homᴱ xₑ yₑ fₗ fᵣ)
        (gₗ : Hom xₗ yₗ) (gᵣ : Hom xᵣ yᵣ) (gₑ : Homᴱ xₑ yₑ gₗ gᵣ)
        (pₗ : EqHom fₗ gₗ)
      → isContrᵇ (Σ (LiftP (EqHom fᵣ gᵣ)) λ pᵣ → EqHomᴱ xₑ yₑ fₑ gₑ pₗ (pᵣ .lower))

  isContr-EqHomᵣ
    : ∀ (xₗ xᵣ : Ob) (xₑ : Obᴱ xₗ xᵣ)
        (yₗ yᵣ : Ob) (yₑ : Obᴱ yₗ yᵣ)
        (fₗ : Hom xₗ yₗ) (fᵣ : Hom xᵣ yᵣ) (fₑ : Homᴱ xₑ yₑ fₗ fᵣ)
        (gₗ : Hom xₗ yₗ) (gᵣ : Hom xᵣ yᵣ) (gₑ : Homᴱ xₑ yₑ gₗ gᵣ)
        (pᵣ : EqHom fᵣ gᵣ)
      → isContrᵇ (Σ (LiftP (EqHom fₗ gₗ)) λ pₗ → EqHomᴱ xₑ yₑ fₑ gₑ (pₗ .lower) pᵣ)

  isContr-EqHom~
    : ∀ (x y : Ob) (f g : Hom x y) (p : EqHom f g)
      → isContrᵇ (Σ (LiftP (EqHom f g)) λ q → ⊤)

{-
 - The center of contraction of isContr-Obₗ
 -}
module _ (x : Ob) where
  center-Obₗ : Σ Ob λ y → Obᴱ x y
  center-Obₗ .fst = x
  center-Obₗ .snd .iso-f = id
  center-Obₗ .snd .iso-g = id
  center-Obₗ .snd .iso-fg = irefl
  center-Obₗ .snd .iso-gf = irefl

{-
 - The homogeneous "all-paths" operation of isContr-Obₗ
 -}
module _ (x : Ob) (xₑ : Obᴱ x x) (xᵣ : Obᴿ x xₑ)
         (yₗ : Ob) (fₗ : Obᴱ x yₗ)
         (yᵣ : Ob) (fᵣ : Obᴱ x yᵣ) where
  path-Obₗ : Σ (Obᴱ yₗ yᵣ) λ yₑ →
               Homᴱ xₑ yₑ (fₗ .iso-f) (fᵣ .iso-f)
             × Homᴱ yₑ xₑ (fₗ .iso-g) (fᵣ .iso-g)
  path-Obₗ .fst = fᵣ ∘i (xₑ ∘i inv fₗ)
  path-Obₗ .snd .fst = lift (unreflect (whisker (fᵣ .iso-f ∘ xₑ .iso-f) (reflect (fₗ .iso-gf)) id))
  path-Obₗ .snd .snd = lift (unreflect (whisker id (reflect (fᵣ .iso-gf) ⁻¹) (xₑ .iso-f ∘ fₗ .iso-g)))


==> anc/Agda/Lib.agda <==
{-# OPTIONS --postfix-projections --rewriting --prop #-}

open Agda.Primitive

infix  3  _⁻¹
infixl 2  _∙_
infixr 50 _,_
infixr 30 _×_

-- Lift

record LiftP {i} (A : Prop i) : Set i where
  constructor lift
  field lower : A
open LiftP public

-- Unit type
record ⊤ {j} : Set j where
  constructor tt
open ⊤ public

record ⊤p {j} : Prop j where
  constructor tt
open ⊤p public

-- Σ-types
record Σ {i j} (A : Set i) (B : A → Set j) : Set (i ⊔ j) where
  constructor _,_
  field fst : A
        snd : B fst
open Σ public

_×_ : ∀ {i j} (A : Set i) (B : Set j) → Set (i ⊔ j)
A × B = Σ A λ _ → B

-- Equality types
data _≡_ {i} {A : Set i} (x : A) : A → Set i where refl : x ≡ x
{-# BUILTIN REWRITE _≡_ #-}

_⁻¹ : ∀ {i} {A : Set i} {x y : A} → x ≡ y → y ≡ x
refl ⁻¹ = refl

_∙_ : ∀ {i} {A : Set i} {x y z : A} → x ≡ y → y ≡ z → x ≡ z
refl ∙ refl = refl

